ExoMol Line Lists -- LXII: Ro-Vibrational Energy Levels and Line-Strengths for the Propadienediylidene (C3) in its Ground Electronic State

Improved opacities are needed for modelling the atmospheres and evolution of cool carbon-rich stars and extra-solar planets; in particular, contributions made by the astrophysically important propadienediylidene (C$_3$) molecule need, at a minimum, to be determined using a line list which includes all significant transitions in the energy range of interest. We report variational calculations giving ro-vibrational energy levels and corresponding line-strengths for $^{12}$C$_3$, $^{12}$C$^{13}$C$^{12}$C and $^{12}$C$^{12}$C$^{13}$C. In the $^{12}$C$_3$ case we obtain 2166503 ro-vibrational state energies $\le$ 20000 cm$^{-1}$ for the electronic $\tilde{X}^1 \Sigma_g^+$ ground-state. Comparison with experiment indicates a maximum error of +/- 0.03 cm$^{-1}$ in calculated positions of lines involving an upper state energy $\lesssim$ 4000 cm$^{-1}$. For lines with upper state energies $\gtrsim$ 4000 cm$^{-1}$ to have comparable line-position accuracies, conical intersections would need to be accounted for in an adopted potential energy surface. Line lists and associated opacities are provided in the ExoMol Database http://www.exomol.com ).

==> SI/C3_pes.f90 <==
program poten
  !
  ! Compile and execute this program using the UNIX commands:
  !
  ! gfortran -o C3_pes.x C3_pes.f90
  !./C3_pes.x < C3_pes_refined.inp
  ! 
  implicit none

  integer ipar, parmax, info
  integer, allocatable :: par_ind(:,:)
  double precision f, local(3)
  double precision, allocatable :: par(:)
  character(30) buf30

  interface
  function MLpoten_c3_R_theta(local,parmax,par,par_ind)
    integer parmax, par_ind(3,parmax)
    double precision local(3), par(parmax), MLpoten_c3_R_theta
  end function MLpoten_c3_R_theta
  end interface


  !read parameters from input file:

  read*, parmax
  allocate(par(parmax), par_ind(3,parmax), stat=info)
  if (info/=0) stop 'par, par_ind allocation error'

  do ipar=1, parmax
    read*, buf30, par_ind(1:3,ipar), par(ipar)
  enddo

  ! Provide column headers for output.

  write(*,'(a)') ' '
  write(*,'(a)') '               Bond Lengths           Bond Angle Supplement  Potential Energy '
  write(*,'(a)') '     r1 (Aangstroms)  r2 (Aangstroms)     (degrees)              (cm^-1) '
  write(*,'(a)') ' '


  !read grid, print potential energy

  do
    read(*,*,end=10,err=10) local(1:3)
    f = MLpoten_c3_R_theta(local, parmax, par, par_ind)
    write(*,'(3(1x,f16.8),3x,f18.6)') local(1:3), f
    cycle
10  exit
  enddo


end program poten
 

  !
  ! B. Schröder and P. Sebald, JCP 2016 http://dx.doi.org/10.1063/1.4940780]
  !
  function MLpoten_c3_R_theta(local,parmax,force,par_ind) result(f) 
   !
   implicit none
   !
   integer parmax, par_ind(3,parmax)
   double precision local(3), force(parmax)
   double precision f
   !
   double precision    ::   re,alphae,vpot, q(3),theta,y(3),p1,p2,v1(3),v2(3),alpha,x1,x2,cosalpha1,rad
   integer  ::   i,k_ind(2)
   double precision,parameter :: tocm = 219474.63067d0
   double precision, parameter :: pi = 3.14159265359d0
   double precision, parameter :: bohr  =  0.529177249d0

     rad = pi/180.0d0
     !
     re = force( 1)
     alphae = force(2)*rad
     !
     q(1)=local(1)-re
     q(2)=local(2)-re
     q(3) = local(3)*rad-alphae
     !
     q(1:2) = q(1:2)/bohr
     !
     vpot = 0 
     !
     do i=2,parmax
       !
       y(1:3) = q(1:3)**par_ind(1:3,i)
       !
       vpot=vpot+force(i)*product(y(1:3))
       !
       if ( par_ind(1,i)/=par_ind(2,i) ) then
         !
         k_ind(1) = par_ind(2,i)
         k_ind(2) = par_ind(1,i)
         !
         y(1:2) = q(1:2)**k_ind(1:2)
         !
         vpot=vpot+force(i)*product(y(1:3))
         !
       endif
       !
     enddo
     !
     f=vpot*tocm
     
 
   end function MLpoten_c3_R_theta

